PARIMA: Viewport Adaptive 360-Degree Video Streaming

With increasing advancements in technologies for capturing 360{\deg} videos, advances in streaming such videos have become a popular research topic. However, streaming 360{\deg} videos require high bandwidth, thus escalating the need for developing optimized streaming algorithms. Researchers have proposed various methods to tackle the problem, considering the network bandwidth or attempt to predict future viewports in advance. However, most of the existing works either (1) do not consider video contents to predict user viewport, or (2) do not adapt to user preferences dynamically, or (3) require a lot of training data for new videos, thus making them potentially unfit for video streaming purposes. We develop PARIMA, a fast and efficient online viewport prediction model that uses past viewports of users along with the trajectories of prime objects as a representative of video content to predict future viewports. We claim that the head movement of a user majorly depends upon the trajectories of the prime objects in the video. We employ a pyramid-based bitrate allocation scheme and perform a comprehensive evaluation of the performance of PARIMA. In our evaluation, we show that PARIMA outperforms state-of-the-art approaches, improving the Quality of Experience by over 30\% while maintaining a short response time.

==> cpforsubmission.sh <==
#!/usr/bin/env bash
if [ $# -lt 1 ]
then
    echo use $0 '<targetDir>'
    exit
fi

export TARGET=$1/src
parentDir=$1
pdfdir=$1/pdf

rm -rf $TARGET $pdfdir

mkdir -p $TARGET
mkdir -p $pdfdir

cp acmart.cls ACM-Reference-Format.bst main.bib Makefile main.tex $TARGET/

pushd tex
for x in 01.Intro.tex 02.Background.tex 03.System.tex 04.Evaluation_Testbed.tex 05.Evaluation_Results.tex 06.Conclusion.tex
do
    cp $x $TARGET/tex_$x
done
popd
sed -i "s/input{tex\//input{tex_/g" $TARGET/main.tex

oldifs=$IFS
IFS=$'\n'

for texFile in 01.Intro.tex 02.Background.tex 03.System.tex 04.Evaluation_Testbed.tex 05.Evaluation_Results.tex 06.Conclusion.tex
do
    for fig in `grep -o "{Figures.*}" tex/$texFile | cut -b2- | sed "s/}//g"`
    do
        newFig=`echo $fig | sed "s/\//_/g"`
        cp $fig $TARGET/$newFig
    done
    sed -i "s/{Figures\/\([a-zA-Z0-9]\+\)\/\(.*\)}/{Figures_\1_\2}/g" $TARGET/tex_$texFile
    sed -i "s/{Figures\/\(.*\)}/{Figures_\1}/g" $TARGET/tex_$texFile
done

pushd $TARGET
make
cp main.pdf $pdfdir
make clean
popd



